Towards Resistant Audio Adversarial Examples

Adversarial examples tremendously threaten the availability and integrity of machine learning-based systems. While the feasibility of such attacks has been observed first in the domain of image processing, recent research shows that speech recognition is also susceptible to adversarial attacks. However, reliably bridging the air gap (i.e., making the adversarial examples work when recorded via a microphone) has so far eluded researchers. We find that due to flaws in the generation process, state-of-the-art adversarial example generation methods cause overfitting because of the binning operation in the target speech recognition system (e.g., Mozilla Deepspeech). We devise an approach to mitigate this flaw and find that our method improves generation of adversarial examples with varying offsets. We confirm the significant improvement with our approach by empirical comparison of the edit distance in a realistic over-the-air setting. Our approach states a significant step towards over-the-air attacks. We publish the code and an applicable implementation of our approach.

==> num_words_offset_paper.sh <==
#!/bin/bash

PATH_FILES_CONTENT_5AM=~/uni/bachelorarbeit/offset_paper_files_content_5am
DOCUMENT_PATH=~/git/offset_paper/

file_list=$(find $DOCUMENT_PATH | grep -E '\.tex|\.bib')
num_words_now=$(wc $file_list | awk 'END{print $2}')
echo Summe: $(expr $num_words_now)

file_content=""
tmpfile=$(mktemp /tmp/num_words_since_5am.XXXXXXX)
echo "" > $tmpfile
for e in $file_list
do
    cat "$e" >> $tmpfile
done

wdiff_output=$(echo $file_content | wdiff --no-common --no-deleted $PATH_FILES_CONTENT_5AM $tmpfile)
rm $tmpfile

diff_words=$(echo "$wdiff_output" | grep -v '======================================================================')
#echo "$diff_words"
number_word_diff=$(echo $diff_words | wc -w) 

echo
echo Woerter hinzugefuegt: $number_word_diff







